Unextendible entanglement of quantum channels

Quantum communication relies on the existence of high quality quantum channels to exchange information. In practice, however, all communication links are affected by noise from the environment. Here we investigate the ability of quantum channels to perform quantum communication tasks by restricting the participants to use only local operations and one-way classical communication (one-way LOCC) along with the available quantum channel. In particular, a channel can be used to distill a highly entangled state between two parties, which further enables quantum or private communication. In this work, we invoke the framework of superchannels to study the distillation of a resourceful quantum state, such as a maximally entangled state or a private state, using multiple instances of a point-to-point quantum channel. We use the idea of $k$-extendibility to obtain a semidefinite relaxation of the set of one-way LOCC superchannels and define a class of entanglement measures for quantum channels that decrease monotonically under such superchannels; therefore these measures, dubbed collectively the ``unextendible entanglement of a channel'', yield upper bounds on several communication-theoretic quantities of interest in the regimes of resource distillation and zero error. We then generalize the formalism of $k$-extendibility to bipartite superchannels, thus obtaining functions that are monotone under two-extendible superchannels. This allows us to analyze probabilistic distillation of ebits or secret key bits from a bipartite state when using a resourceful quantum channel. Moreover, we propose semidefinite programs to evaluate several of these quantities, providing a computationally feasible method of comparison between quantum channels for resource distillation.

==> anc/SDP_geo_ent_arXiv.py <==
import numpy as np
import cvxpy as cp
import qutipy as qt
import scipy as sc

# Generates a d-dimensional state vector in the ith computational basis
def ket(i,d):
    
    out = np.zeros((d,1),dtype = complex)
    
    out[i][0] = 1
    
    return out

# Generates the conjugate-transpose of a d-dimensional state vector in the ith computational basis
def bra(i,d):
    
    out = np.zeros((1,d),dtype=complex)
    
    out[0][i] = 1
    
    return out

# Transforms a numpy variable to a cvxpy variable
def cvx(X):
    
    return qt.numpy_to_cvxpy(X)

# Transforms a cvxpy variable to a numpy variable
def num(X):
    
    return qt.cvxpy_to_numpy(X)


# Generates a generalized maximally entangled state. Alice's system is a d_A-dimensional system residing in an r_A-dimensional space. Bob's system is a d_B-dimensional system residing in an r_B-dimensional space.  
def max_ent_embed(d_A, d_B, r_A, r_B):
    
    max_ent = np.zeros((r_A*r_B,r_A*r_B), dtype = complex)
    
    for i in range(0,d_A):
        
        for j in range(0,d_B):
            
            max_ent = max_ent + qt.tensor(ket(i,r_A)@bra(j,r_A),ket(i,r_B)@bra(j,r_B))
            
    return max_ent/qt.Tr(max_ent)


# Calculates the alpha-geometric unextendible entanglement of a special bipartite semicausal channel which only takes input from Alice and outputs a bipartite state on Alice and Bob. 
# Inputs to the channel : 
# Gamma_N : Choi operator of the channel
# d_A_in : Dimension of the input to the channel
# d_A_out : Dimension of the system that is sent back to Alice. If d_A_out = 1, the channel is a point-to-point channel from Alice to Bob
# d_B_out : Dimension of the system that is sent to Bob
def Geo_unext_ent(Gamma_N, d_A_in, d_A_out, d_B_out, l):
    
    N = []          # List to contain the l+1 variables required in the SDP for geometric Renyi relative entropy between channels
    
    d_op = d_A_in*d_A_out*d_B_out  # Dimension of the Choi operator
    
    d_op_list = [d_A_in, d_A_out, d_B_out] # List of dimensions of each subsystem in the Choi operator : Alice's input, Alice's output, and Bob's output
    
    d_ext = d_A_in*d_A_out*d_B_out**2      # Dimension of the extended Choi operator
    
    d_ext_list = [d_A_in, d_A_out, d_B_out, d_B_out] # List of dimensions of each subsystem in the extended Choi operator : Alice's input, Alice's output, Bob_1's output, and Bob_2's output
    
    Gamma_P = cp.Variable((d_ext,d_ext),hermitian = True) # Variable for the extended Choi operator

    Gamma_M = cp.Variable((d_op,d_op),hermitian = True) # Variable for the marginal of the extended Choi operator obtained after tracing out Bob_1's output
    
    # SDP for geometric Renyi relative entropy between channels with Choi operator Gamma_N and Gamma_M

    M = cp.Variable((d_op,d_op),hermitian = True)

    y = cp.Variable(complex=False)

    for i in range(0,l+1):

        N.append(cp.Variable((d_op,d_op),hermitian=True))

    constraints = [cp.bmat([[M, Gamma_N],[Gamma_N, N[l]]]) >> 0]

    for i in range(1,l+1):

        constraints += [cp.bmat([[Gamma_N, N[i]],[N[i], N[i-1]]]) >> 0]

    constraints += [N[0]==Gamma_M]
    
    M_tr = cvx(qt.partial_trace(num(M),[2,3],d_op_list))

    constraints += [y*qt.eye(d_A_in) - M_tr >> 0]
    
    # Constraints on Gamma_M and Gamma_P such that Gamma_M and Gamma_N are the relevant marginals of Gamma_P

    Gamma_P_tr_B1 = cvx(qt.partial_trace(num(Gamma_P),[3],d_ext_list))

    Gamma_P_tr_B2 = cvx(qt.partial_trace(num(Gamma_P),[4],d_ext_list))

    constraints +=[Gamma_M >>0] # Constraining Gamma_M to be completely-positive
    
    constraints += [Gamma_P_tr_B1 == Gamma_M]
    
    constraints += [Gamma_P_tr_B2 == Gamma_N]
    
    constraints += [Gamma_P >> 0] # Constraining Gamma_P to be completely-positive
    
    constraints += [cvx(qt.partial_trace(num(Gamma_M),[2,3],d_op_list)) == qt.eye(d_A_in)] # Constraining Gamma_M to be trace-preserving

    prob = cp.Problem(cp.Minimize(y),constraints)

    prob.solve(solver = "MOSEK")
    
    return 2**(l-1)*np.log2(prob.value)


# Generates the Choi operator of a d-dimensional depolarizing channel with p being the probability of depolarization
def dep_choi(p,d):
    
    return (1-p)*d*qt.max_ent(d,True,True) + p*d*qt.max_mix(d**2)

# Generates the Choi operator of a d-dimensional erasure channel with p being the probability of erasure
def eras_choi(p,d):
    
    eras = np.zeros((d+1,d+1),dtype = complex) # Declaring the erased state

    eras[d][d] = 1                             # Initializing the erased state
    
    return (1-p)*d*max_ent_embed(d,d,d,d+1) + p*qt.tensor(qt.eye(d),eras)

# Generates the Special channel defined in equation (308)
def eras_spec_choi(p, q, d):
    
    eras = np.zeros((d+1,d+1),dtype = complex) # Declaring the erased state

    eras[d][d] = 1                             # Initializing the erased state

    zero = np.array([[1,0],[0,0]])             # Initializing the |0><0| state

    one = np.array([[0,0],[0,1]])              # Initializing the |1><1| state

    dep_noise = q                            # Probability of depolarization for Alice's flag state

    rho = (1-dep_noise)*one + dep_noise*qt.max_mix(2) # State that Alice receives upon successful transmission of quantum data to Bob

    sigma = (1-dep_noise)*zero + dep_noise*qt.max_mix(2) # State that Alice receives if Bob receives the erasure symbol
    
    Gamma_N = (1-p)*d*qt.tensor(max_ent_embed(d,d,d,d+1),rho) + p*qt.tensor(qt.eye(d),eras,sigma) # Choi operator of the channel defined in equation (308)
    
    Gamma_N = qt.syspermute(Gamma_N,[1,3,2],[d,d+1,2]) # Permuting the systems to put Bob's system at the end of the list
    
    return Gamma_N


# Initializing parameters


l = 10      # The number l which determines alpha for the alpha-geometric unextendible entanglement. alpha = 1+2^{-l}    

d = 2       # Dimension of the input of the quantum channel

p_list = [] # Stores the list of numbers that parameterize the channel

results_list = [] # Stores the list of calculated unextendible entanglement of the channel

ind_lim = 20           # No. of iterations (for different parameters of the channel)

for i in range(0,ind_lim):

    p = i/80.0     # Parameter of the channel
    
    p_list.append(p)
    
    results_list.append(Geo_unext_ent(eras_spec_choi(p, 0.1, d), d, 2, d+1, l))
    
print(p_list)

print(results_list)
